Languages for modeling the RED active queue management algorithms: Modelica vs. Julia

This work is devoted to the study of the capabilities of the Modelica and Julia programming languages for the implementation of a continuously discrete paradigm in modeling hybrid systems that contain both continuous and discrete aspects of behavior. A system consisting of an incoming stream that is processed according to the Transmission Control Protocol (TCP) and a router that processes traffic using the Random Early Detection (RED) algorithm acts as a simulated threshold system.

==> bib/modelica-vs-julia/fixbib.sh <==
#!/bin/bash

for i in `find . -name "*.bib"`
do
    for rc in bibtool/*.rsc
    do
	if [[ -f "$rc" ]]
	then
	    tmpfile=`mktemp -u`
	    bibtool -v -r "$rc" -i "$i" -o "$tmpfile"
	    mv "$tmpfile" "$i"
	fi
    done
done

